Space-time Galerkin POD with application in optimal control of semi-linear parabolic partial differential equations

In the context of Galerkin discretizations of a partial differential equation (PDE), the modes of the classical method of Proper Orthogonal Decomposition (POD) can be interpreted as the ansatz and trial functions of a low-dimensional Galerkin scheme. If one also considers a Galerkin method for the time integration, one can similarly define a POD reduction of the temporal component. This has been described earlier but not expanded upon -- probably because the reduced time discretization globalizes time which is computationally inefficient. However, in finite-time optimal control systems, time \textit{is} a global variable and there is no disadvantage from using a POD reduced Galerkin scheme in time. In this paper, we provide a newly developed generalized theory for space-time Galerkin POD, prove its optimality in the relevant function spaces, show its application for the optimal control of nonlinear PDEs, and, by means of a numerical example with Burgers' equation, discuss the competitiveness by comparing to standard approaches.

==> plots/updatetikz.sh <==
#!/bin/bash

cd ~/work/latex/genspacetimedeimpod/plots


PTFS=~/work/code/burger-gp/plots

cp ~/work/code/burger-gp/plots/*.png .
FILE1=$PTFS/hq10hs10schemeonlyVfullmodelV.tikz
FILE2=$PTFS/hq10hs10schemeonlyVfullmodelL.tikz
FILE3=$PTFS/hq10hs10schemeonlyVzstar.tikz
FILE4=$PTFS/hq10hs10schemeVandLredmodelV.tikz
FILE5=$PTFS/hq10hs10schemeVandLredmodelL.tikz
FILE6=$PTFS/hq10hs10schemeVandLbackcheck.tikz
FILE7=$PTFS/hq10hs10schemeonlyVredmodelV.tikz
FILE8=$PTFS/hq10hs10schemeonlyVredmodelL.tikz
FILE9=$PTFS/hq10hs10schemeonlyVbackcheck.tikz
FILE10=$PTFS/hq10hs10schemecombinedredmodelV.tikz
FILE11=$PTFS/hq10hs10schemecombinedredmodelL.tikz
FILE12=$PTFS/hq10hs10schemecombinedbackcheck.tikz

cp $PTFS/*.png .

cp $FILE1 1.tikz
cp $FILE2 2.tikz
cp $FILE3 3.tikz
cp $FILE4 4.tikz
cp $FILE5 5.tikz
cp $FILE6 6.tikz
cp $FILE7 7.tikz
cp $FILE8 8.tikz
cp $FILE9 9.tikz
cp $FILE10 10.tikz
cp $FILE11 11.tikz
cp $FILE12 12.tikz

vim -s addlengthsfixpath.vim 1.tikz
vim -s addlengthsfixpath.vim 2.tikz
vim -s addlengthsfixpath.vim 3.tikz
vim -s addlengthsfixpath.vim 4.tikz
vim -s addlengthsfixpath.vim 5.tikz
vim -s addlengthsfixpath.vim 6.tikz
vim -s addlengthsfixpath.vim 7.tikz
vim -s addlengthsfixpath.vim 8.tikz
vim -s addlengthsfixpath.vim 9.tikz
vim -s addlengthsfixpath.vim 10.tikz
vim -s addlengthsfixpath.vim 11.tikz
vim -s addlengthsfixpath.vim 12.tikz
# vim -s dellegend.vim 2.tikz
# vim -s addlegtoname1.vim 1.tikz
# vim -s addmarkers.vim 1.tikz
# vim -s addmarkers.vim 2.tikz
# vim -s noyticksnolabel.vim 1.tikz
# vim -s addtitlenh.vim 1.tikz
# vim -s addtitlenh.vim 2.tikz
# vim -s nolabels.vim 2.tikz
# vim -s addylabel.vim 1.tikz

# # # pena errors exa

# FILE3=$PTFS/innaconvpenaerrs_vs_alpha_leg_t00.0tE4.0Nts121N6to48CG1alpha5.95374180765e-07to1296krylovNonetolNoneabsFalse.tikz
# FILE4=$PTFS/innaconvperoerrs_vs_alpha_leg_t00.0tE4.0Nts121N6to48CG1alpha5.95374180765e-07to1296krylovNonetolNoneabsFalse.tikz
# FILE4n=$PTFS/innaconvnitserrs_vs_alpha_leg_t00.0tE4.0Nts121N6to48CG1alpha5.95374180765e-07to0.00462962962963krylovNonetolNoneabsFalse.tikz
# cp $FILE3 3.tikz
# cp $FILE4 4.tikz
# cp $FILE4n 4n.tikz
# vim -s delcoldefs.vim 3.tikz
# vim -s delcoldefs.vim 4.tikz
# vim -s delcoldefs.vim 4n.tikz
# vim -s dellegend.vim 3.tikz
# vim -s dellegend.vim 4.tikz
# vim -s dellegend.vim 4n.tikz
# vim -s addlegtoname2.vim 3.tikz
# vim -s addtitlepalpha.vim 3.tikz
# vim -s addtitlepalpha.vim 4.tikz
# vim -s addtitlepalpha.vim 4n.tikz
# vim -s noyticksnolabel.vim 3.tikz
# vim -s nolabels.vim 4.tikz
# vim -s nolabels.vim 4n.tikz
# vim -s addylabelcg1.vim 3.tikz

# # # # pena errors gmres
# # innaconv
# FILE5=$PTFS/innaconvpenaerrs_vs_alpha_leg_t00.0tE4.0Nts121N6to48CG1alpha5.95374180765e-07to1296krylovgmrestol1e-05absFalse.tikz
# FILE6=$PTFS/innaconvperoerrs_vs_alpha_leg_t00.0tE4.0Nts121N6to48CG1alpha5.95374180765e-07to1296krylovgmrestol1e-05absFalse.tikz
# FILE6n=$PTFS/innaconvnitserrs_vs_alpha_leg_t00.0tE4.0Nts121N6to48CG1alpha5.95374180765e-07to0.00462962962963krylovgmrestol1e-05absFalse.tikz
# cp $FILE5 5.tikz
# cp $FILE6 6.tikz
# cp $FILE6n 6n.tikz
# vim -s delcoldefs.vim 5.tikz
# vim -s delcoldefs.vim 6.tikz
# vim -s delcoldefs.vim 6n.tikz
# vim -s dellegend.vim 5.tikz
# vim -s dellegend.vim 6.tikz
# vim -s dellegend.vim 6n.tikz
# vim -s addlegtoname3.vim 5.tikz
# vim -s addtitlepalpha.vim 5.tikz
# vim -s addtitlepalpha.vim 6.tikz
# vim -s addtitlepalpha.vim 6n.tikz
# vim -s noyticksnolabel.vim 5.tikz
# vim -s nolabels.vim 6.tikz
# vim -s nolabels.vim 6n.tikz
# vim -s addylabelcg1tol.vim 5.tikz
# 

cd -

